Solutions of the Einstein equations for a black hole surrounded by a galactic halo

Various profiles of matter distribution in galactic halos (such as Navarro-Frenk-White, Burkert, Hernquist, Moore, Taylor-Silk and others) are considered here as the source term for the Einstein equations. We solve these equations and find exact solutions which represent the metric of a central black hole immersed in a galactic halo. Even though in the general case the solution is numerical, very accurate general analytical metric, which includes all the particular models, are found in the astrophysically relevant regime, when the mass of the galaxy is much smaller than the characteristic scale in the halo.

==> anc/BHhalo.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     15173,        392]
NotebookOptionsPosition[     14663,        370]
NotebookOutlinePosition[     15029,        386]
CellTagsIndexPosition[     14986,        383]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Bt", "[", "z_", "]"}], "=", " ", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"2", "-", "\[Alpha]"}]], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", "-", "\[Alpha]"}], "k"], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], "+", "\[Gamma]"}], "k"], ",", 
      FractionBox[
       RowBox[{"3", "+", "k", "-", "\[Alpha]"}], "k"], ",", 
      RowBox[{"-", 
       SuperscriptBox["z", "k"]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"At", "[", "z_", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Bt", "[", "z", "]"}], "/", "z"}], ",", "z"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fa", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["r0", "r"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["\[Eta]", "2"], 
       RowBox[{"At", "[", 
        FractionBox["r", "a"], "]"}]}], "-", 
      RowBox[{"\[Mu]", " ", "\[Eta]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ga", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["r0", "r"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["\[Eta]", "2"], 
       RowBox[{"Bt", "[", 
        FractionBox["r", "a"], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fs", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", "M"}], "r"], "-", 
    FractionBox["r0", "r"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Consts", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"fa", "[", "s", "]"}], "\[Equal]", 
         RowBox[{"fs", "[", "s", "]"}]}], ",", 
        RowBox[{
         RowBox[{"ga", "[", "s", "]"}], "\[Equal]", 
         RowBox[{"fs", "[", "s", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", ",", "\[Mu]"}], " ", "}"}]}], "]"}], "//", 
    "First"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"fa", "[", "r", "]"}], "/.", "Consts"}], ",", 
        RowBox[{"r", "<", "s"}]}], "}"}], "}"}], ",", 
     RowBox[{"fs", "[", "r", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "r_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ga", "[", "r", "]"}], "/.", "Consts"}], ",", 
        RowBox[{"r", "<", "s"}]}], "}"}], "}"}], ",", 
     RowBox[{"fs", "[", "r", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.851245736949341*^9, 3.8512457417758207`*^9}, 
   3.8512459475106516`*^9, {3.8512460521262126`*^9, 3.8512460550772343`*^9}, {
   3.851246098883404*^9, 3.851246111821556*^9}, {3.851246361787261*^9, 
   3.851246385451938*^9}, {3.8512464347445593`*^9, 3.8512464810979414`*^9}, {
   3.851246566374629*^9, 3.8512467080939264`*^9}, {3.8512472792512245`*^9, 
   3.851247314517846*^9}, {3.851247371635456*^9, 3.851247423445074*^9}, {
   3.851247456495042*^9, 3.8512474850459304`*^9}, {3.8529753188906116`*^9, 
   3.8529753346172447`*^9}, {3.852975448605894*^9, 3.8529754838067513`*^9}, {
   3.8529755294061165`*^9, 3.852975538328765*^9}, 3.852975685844302*^9, {
   3.8529759698924737`*^9, 3.852975993821431*^9}, 3.8529763399524293`*^9, 
   3.852976587585268*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", "=", "1"}], ",", 
      RowBox[{"M", "=", 
       RowBox[{"5", "r0"}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"20", "r0"}]}], ",", 
      RowBox[{"s", "=", 
       RowBox[{"10", "a"}]}], ",", 
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"\[Alpha]", "=", "1"}], ",", 
      RowBox[{"\[Gamma]", "=", "3"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"r", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"g", "[", "r", "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r0", ",", 
        RowBox[{"s", "+", "a"}]}], "}"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
           "\"\<2m(r)/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\""}], "}"}]}], 
        "]"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.851245868404474*^9, 3.851245913068043*^9}, {
  3.8512459589437847`*^9, 3.8512459665176125`*^9}, {3.851246006800064*^9, 
  3.8512460169669466`*^9}, {3.851246065725809*^9, 3.851246066804353*^9}, {
  3.8512461130547953`*^9, 3.85124617116571*^9}, {3.8512462178820963`*^9, 
  3.85124630563733*^9}, {3.851246724438203*^9, 3.8512468017474847`*^9}, {
  3.852976603291952*^9, 3.852976762904184*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVUXtYjHkDnVIy3aip6KLb9DbVupVIln4nzadUdN1IF+n6ujWf3bQkKl1s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       "]], 
      LineBox[{{200.06983418367346`, 10.999999999999998`}, {200.1059268856721,
        10.99999999999999}, {200.24161165616528`, 11.}, {200.3772964266585, 
       10.999999999999984`}, {200.6486659676449, 10.999999999999995`}, {
       200.92003550863126`, 10.999999999999986`}, {201.462774590604, 
       11.00000000000001}, {202.00551367257677`, 10.99999999999999}, {
       204.13379114512915`, 11.000000000000004`}, {206.26206861768154`, 
       10.999999999999996`}, {208.57113662265036`, 10.999999999999993`}, {
       210.88020462761918`, 10.999999999999996`}, {213.0348590833718, 
       11.000000000000004`}, {215.18951353912442`, 11.00000000000001}, {
       217.59475453486834`, 10.999999999999988`}, {219.99999553061224`, 
       11.000000000000023`}}]}, {}}, {{}, {}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", 16, StripOnInput -> 
       False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"2m(r)/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", 16, 
       StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{0, 0},
   PlotRange->{{1, 220}, {0., 11.000000000000023`}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{3.85297676451305*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r0", "=", "1"}], ",", 
      RowBox[{"M", "=", 
       RowBox[{"5", "r0"}]}], ",", 
      RowBox[{"a", "=", 
       RowBox[{"20", "r0"}]}], ",", 
      RowBox[{"s", "=", 
       RowBox[{"10", "a"}]}], ",", 
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"\[Alpha]", "=", "1"}], ",", 
      RowBox[{"\[Gamma]", "=", "3"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r0", ",", 
        RowBox[{"s", "+", "a"}]}], "}"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"#", ",", "16"}], "]"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
           "\"\<f(r)\>\""}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8529768501448*^9, 3.8529768614837575`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVyXk41AkYwPEZaxxhE6KU3M2YhsYROd9XKIkh5CgdzlHCJldb2pL0jKWQ
GMlRoVKhk33cTTK6dFql2878Zsz8RrV5RNe2f3yfzx9f05jU4HglCoWy/mf/
W/Uqq6ah2wTLWEZmEfNEUDWL05ZRboou7w2N5vuLINHQfbyrwxQpBt9OFYeK
wJHJMlJ5a4pTQwKXiSgRPFg960D5EjM8+8j4YWyyCJR5tzhtvWa4atpXyblI
BCmqIP48bo6LMjhxM0IRWPKHa4RaFqh3U+hZPySCF4yUcD7bAqnOmws9hkXg
51ctdMq0QK+nU3k+YyJYXPSlKZNqiUxXflz9VxG80mlP/WSwGElxXdUoSwyc
RbbTE94MJAYuiyryxEBrEV7q4TIwN3i5SRdPDJ2wZduRAgYWcsY0nx0WAzP6
yKjNAwaumD6fO8kXg0o92ZW8wQrNze/G3rwghm6rplzZDibuVaTNevJIDEuX
mWsSNSz8Q1ZknjqfgLCBq59U+1i4Oe983p9GBOyJXPmSMcZC17qC6ZOmBNzO
2dq8jW6Nc64Px3RZERB3qyVI0WKNGNtEbXUmgB/udmyy1wZXDfRSSiMIoHYx
Z+fuYONavtT7XCkBevk7D5TmstHxhn22RTkBjMDOqVNH2aizdCy5qpIAztuA
N4JrbIzYXTS4p46AE7Qdl2gzbCwXVkT+2kyAI6cthJdri7/51VpkCAlIeu3F
Lz5qh82ZgayiGQI6rUY5uo12+LqK+fvjbwRopqfRytvtUCmdp6JPlUCz2sm0
qpd2WD3/ytcjqhL4aPvdv5Fuj8PsvT4RehLIzmundnbYo992ZUtPawnkW1kn
EWMO+IXeIm+IkkDdTn0PDwcnfK7fpq52RQIJ3/e35fk4oaKnZyThmgRYPJJ9
J8wJu+/SzwnaJNBWc9M8YpcTXo4aW5/VKYH7g2nqad1OaDZfFjnQL4GvxkNP
GnyXo580e7vmiAQi7h5K0trojMotGo0eXySgbTnNf3HQFUscXfvuuUlB1/ZK
6DG+K67PvN8r85CCvnuyNue8K5aZzzNR85SC0bq3h3oeuKLlmtmqbj5SYB4c
zDy1wA0XpzpeLw6QgreoMjTxkhu2lwzmT2yUwq4GF+1PL9yREnAxpSRHCh90
ugU0Q8Tpwqige+1SCG2qdWEnrEBvq8KsSeNxCA1S13xc4I1X37BHSnaOA22R
F7375Uqse2jglSAYh5AZ5WpT9dXIab1Rf4EmgyoyQYdvtQYNmx6fRpRBmVrl
w7DsAMwShUtu75IB0y5EVlQbiEnprasvNMmgvS/lTP5MEA61jhozR2XwbPKX
Z0PGwdjKreI+VZGDr+1Lp3W2IZhsIHifw5JD8b6aju+RodjgzjSKC5YD/e/T
2/9JWYePPyanB+6UwzHPkhWK42F4oKipu7JMDvvaOPz9feFoHzBla3pFDh0O
QQvWPonAz36GjLf35HCv31ng/T0Sf2iPLLWWysFmE5efrrcBVaIi9ZZRSdBS
iietLaOwOo1Sd9CABMFfflyNgI14W5eamm5DgjA7/VfL6E1IyZ9o6FtBwpk1
+c9jCjdj70DrpbPhJFDnOujOjdyCNSz1OHoSCcOqA0P677bgPinvXM4eEiqU
79c0ZUZjBrf+VephEii0rLwoagwqzltk7Kghga6hxgzhxeC2JXuKd18kwWWB
1rvRhbEYE5j1YVEXCZM2V1tzG2OxdiRU3+gOCSf8h0o6XONQKy7L58IzEsaT
C3k6A3FI+1xg1SEmYarM1rM5MB4b9NR2z/6XhPf9fhovxuJx25z4xokfJBTP
0OT0lARMUtJcdkBDAQudl72mKXNx5aN8+XEDBXBz/EsZFVyMztG/qmGugMh+
WtRWk0Q0DhQeWm+tACcD++Vu1xLRxcOslr785zc2lAm+JWKYww+er7sC/gPa
AJgf
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQvTeHSVvXIdNB5aPT0ZeO7+wZT+y8m3Qi06HJi6dA
zvudvaHu00VaMVkOvy40bVwf8s6ec9qmOoFnWQ6vHvlF2MW+sz/gO8mm4kWW
w22XY8eSgfwK1qJf919lOTxU7dXrBPJflBiWrX+f5aAyQeDVZSD/RPCGXL+f
WQ6b+BQEM+Pe2XcIrovp4cl20Hz+XmFS/Dt7jt6VVhzG2Q6mcxYH308Emu/S
+SPfNNvh6KHy98xJQPP/ZGy7bp7tEN57uUUDyH+RrWG03CbbYddLjTmFQP4J
r+Wabm7ZDj5zqmqZk9/Zt3MslWiJzHbgvWbGo5byzt7uQMu119HZDtvWBTp6
AfnfylOmBMdlOywP4i/IA/LTnisLKCdnO8RtrNy1Dch3O7aI/VBOtoPEHEtm
99R39v9qm45q5mc7yC+dyZoN5G8zTWqeWJjtoHxlJWM/kK+2VPF/Qlm2Q6bb
w2fXgPx7MYx7T1RkO4Td5L7wC8ifJvKwyqA622GO4dtNcmnv7P3OHLCYUZvt
MO9rW78TkM/WsuDb//psB+3Tt1LTgHwAS7HGXA==
       "]]}, {}}, {{}, {}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", 16, StripOnInput -> 
       False], TraditionalForm], 
     FormBox[
      StyleBox["\"f(r)\"", 16, StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{0, 0.7000000000000001},
   PlotRange->{{1, 220}, {0.6592217127121267, 0.9499999989842299}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{3.8529768703828087`*^9}]
}, Open  ]]
},
WindowSize->{1610, 912},
WindowMargins->{{15, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 3746, 112, 236, "Input"],
Cell[CellGroupData[{
Cell[4316, 136, 1687, 44, 72, "Input"],
Cell[6006, 182, 4027, 76, 350, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10070, 263, 1217, 36, 72, "Input"],
Cell[11290, 301, 3357, 66, 342, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

